Sparse change detection in high-dimensional linear regression

We introduce a new methodology 'charcoal' for estimating the location of sparse changes in high-dimensional linear regression coefficients, without assuming that those coefficients are individually sparse. The procedure works by constructing different sketches (projections) of the design matrix at each time point, where consecutive projection matrices differ in sign in exactly one column. The sequence of sketched design matrices is then compared against a single sketched response vector to form a sequence of test statistics whose behaviour shows a surprising link to the well-known CUSUM statistics of univariate changepoint analysis. The procedure is computationally attractive, and strong theoretical guarantees are derived for its estimation accuracy. Simulations confirm that our methods perform well in extensive settings, and a real-world application to a large single-cell RNA sequencing dataset showcases the practical relevance.

==> fig/process.sh <==
pdflatex --shell-escape img.tex \
&& pdftk img-pics.pdf cat 1-endeast output img-rotated.pdf \
&& pdftk img-rotated.pdf burst output fig%01d.pdf \
&& rm *.aux *.log img*.pdf doc_data.txt

mv fig1.pdf fig1a.pdf
mv fig2.pdf fig1b.pdf
mv fig3.pdf fig1c.pdf
mv fig4.pdf fig1d.pdf
mv fig5.pdf fig2a.pdf
mv fig6.pdf fig2b.pdf
mv fig7.pdf fig3a.pdf
mv fig8.pdf fig3b.pdf
mv fig9.pdf fig3c.pdf
mv fig10.pdf fig3d.pdf
